Regularized parametric modal regression for positive responses with high-dimensional covariates

Modal regression models the conditional mode rather than the conditional mean, which is attractive for positive and right-skewed responses whose mean is distorted by the upper tail. We propose a regularized version of parametric modal regression for positive responses with high-dimensional covariates, in which the density parameters of the Gamma, Weibull and Lognormal distributions are written as functions of the conditional mode and the log-likelihood is penalized by the Lasso, adaptive Lasso or elastic-net penalties. The estimates are computed by a proximal Newton algorithm, equivalently an iteratively reweighted penalized least-squares scheme, whose inner problem is solved exactly by the coordinate-descent routines of glmnet, and the regularization parameter is selected by the extended Bayesian information criterion. We show that the Lognormal estimator coincides with the Gaussian Lasso applied to the log-transformed response, that under constant dispersion the conditional mean and the conditional mode have the same slopes, and that the estimation error attains the rate $O(\sqrt{s}\lambda_n)$ with no smoothing bias. Simulation studies with up to $p = 1000$ covariates show that the method improves on the Lasso applied to the log-transformed response for Gamma and Weibull responses, and two applications illustrate its use. The method is implemented in the R package ModalNet.

==> anc/README.md <==
# Supplementary material: simulation studies and applications

Scripts that reproduce the tables of Sections 4 and 5 of "Regularized
parametric modal regression for positive responses with high-dimensional
covariates". Every fit of the proposed method is computed with
`ModalNet::modal_net()` (version 0.3.1). Run everything from this folder.

| File | Purpose |
|---|---|
| `sim_functions.R` | Designs, estimators, metrics and the parallel, resumable task runner. |
| `run_study.R` | Runs a study: `Rscript run_study.R <main\|signal\|structure\|further\|all> [B] [cores] [tag]`. Results go to `results/`, one `.rds` file per block of 25 replications. |
| `make_tables.R` | Builds `tables/*.tex` and `tables/summary_for_text.txt` (the numbers quoted in the text) from `results/`. |
| `applications.R` | VA lung cancer and riboflavin analyses; writes `tables/tab_app_*.tex` and `tables/summary_applications.txt`. |

The scripts need the packages `ModalNet`, `glmnet` and `survival` from CRAN:

```
install.packages(c("ModalNet", "glmnet", "survival"))
```

To reproduce the paper (about three hours with six worker processes on an AMD
EPYC 9554; the applications take a few seconds):

```
Rscript run_study.R all 500
Rscript make_tables.R
Rscript applications.R
```

## Correspondence with the paper

| Study (`run_study.R`) | Paper | Design | Cells | Replications |
|---|---|---|---|---|
| `signal` | Sections 4.1-4.3, Tables 1-4 | S1-S5, U(0,1) covariates, every active coefficient equal to 1; modal Lasso and log-Gaussian Lasso. The fits under gamma_EBIC in {0, 0.25, 0.5, 1} (Table 4) are read from the same paths. | 45 | 500 |
| `main` | Section 4.2, last paragraph | Same as `signal` with active coefficients of magnitude 0.2-0.6 (`SCENARIOS` in `sim_functions.R`). | 45 | 500 |
| `further` | Section 4.2, last paragraph | S2 and S3 of the `main` study, n in {100, 200}: misspecified family, adaptive Lasso and elastic net. | 4 | 200 |
| `structure` | Section 4.4, Table 5 | p in {50, 100, 500}; 40% AR(1) normal, 20% Bernoulli(0.5), 40% independent normal covariates; five active coefficients equal to 1 (two correlated, one binary, two independent). | 81 | 500 |

Settings common to all studies: replication `b` uses `set.seed(2025 + b)`;
`phi = 0.3`; intercept 0.8; `gamma_EBIC = 0.5`; safeguarded iteration
(`line_search = TRUE`); a covariate is selected when its coefficient is
different from zero (no threshold); paths stop once more than `n / log(n)`
covariates are active, for the proposed method and for the competitors alike.

The results reported in the paper were produced on Ubuntu 26.04 with R 4.5.3,
`glmnet` 5.0 and `ModalNet` 0.3.1. Replications 1-50 were also run on Windows
with R 4.5.0 and `glmnet` 5.1, with identical selected models, errors and
dispersion estimates.


==> anc/applications.R <==
#!/usr/bin/env Rscript
###############################################################################
##  applications.R -- the two real-data analyses of Section 5.
##    1. VA lung cancer trial (survival::veteran), complete cases.
##    2. Riboflavin production in B. subtilis: the 100 most variable genes
##       (ModalNet::riboflavinV100).
##  Usage (from the simulations/ folder):  Rscript applications.R
##  Output: tables/tab_app_lung.tex, tables/tab_app_ribo.tex,
##          tables/summary_applications.txt
###############################################################################
source("sim_functions.R")
suppressPackageStartupMessages(library(survival))
dir.create("tables", showWarnings = FALSE)
con <- file(file.path("tables", "summary_applications.txt"), "w")
say <- function(...) { s <- sprintf(...); cat(s, "\n", sep = ""); cat(s, "\n", sep = "", file = con) }
skew <- function(x) mean((x - mean(x))^3) / sd(x)^3
## coefficient cells: a centred dot for a coefficient set to zero; positive values carry no
## sign, only the width of one, so that the decimal points stay aligned
num <- function(x) sprintf("%s%.3f", ifelse(x > 0, "\\phantom{-}", ""), x)
sg <- function(x) ifelse(x == 0, "$\\cdot$", sprintf("$%s$", num(x)))

## Log-Gaussian Lasso tuned by the EBIC on the scale of y (same rule as in the simulations)
loggauss <- function(y, X, g = GAMMA_EBIC) {
  n <- length(y); p <- ncol(X); ly <- log(y); dfmax <- sim_dfmax(n, p)
  f <- glmnet(X, ly, nlambda = 50, lambda.min.ratio = if (n > p) 0.01 else 0.05)
  Bm <- as.matrix(coef(f)); nz <- colSums(Bm[-1, , drop = FALSE] != 0)
  over <- which(nz > dfmax); keep <- if (length(over)) seq_len(max(over[1] - 1, 1)) else seq_len(ncol(Bm))
  Bm <- Bm[, keep, drop = FALSE]; nz <- nz[keep]
  s2 <- colMeans((ly - cbind(1, X) %*% Bm)^2); ll <- -n / 2 * (log(2 * pi * s2) + 1) - sum(ly)
  k <- which.min(ebic_path(ll, nz + 2, n, p, g))
  list(gamma = Bm[, k], lambda = f$lambda[k], phi = s2[[k]])
}
modal <- function(y, X, fam, g = GAMMA_EBIC)
  suppressWarnings(modal_net(y, X, family = fam, gamma_ebic = g, dfmax = sim_dfmax(length(y), ncol(X))))

## Proposition 1 on data: Lognormal modal fit and Gaussian Lasso of log(y) at a common lambda
check_prop1 <- function(y, X, lam) {
  a <- suppressWarnings(modal_net(y, X, family = "lognormal", lambda = lam, tol = 1e-12))
  b <- as.numeric(coef(glmnet(X, log(y), lambda = lam)))
  say("   Proposition 1 at lambda = %.4f: max |slope difference| = %.1e; intercept gap = %.5f; phi-hat = %.5f",
      lam, max(abs(a$gamma[-1] - b[-1])), b[1] - a$gamma[1], a$phi)
}

report <- function(y, X, g = GAMMA_EBIC) {
  fits <- lapply(FAMILIES, function(f) modal(y, X, f, g)); names(fits) <- FAMILIES
  lg <- loggauss(y, X, g)
  G <- cbind(sapply(fits, function(f) f$gamma[-1]), loggauss = lg$gamma[-1])
  rownames(G) <- colnames(X)
  for (f in FAMILIES) {
    x <- fits[[f]]; P <- x$path
    shape <- switch(f, gamma = sprintf("alpha = %.3f", 1 / x$phi + 1), weibull = sprintf("k = %.3f", x$phi + 1.01), lognormal = "")
    say("   %-9s |S| = %2d, phi = %.3f, lambda = %.4f, %s; converged %s, boundary %s, EBIC minimum at position %d of %d",
        f, length(x$selected), x$phi, x$lambda, shape, P$converged[which.min(P$ebic)], x$boundary, which.min(P$ebic), length(P$lambda))
  }
  say("   log-Gaussian Lasso: |S| = %d, lambda = %.4f", sum(lg$gamma[-1] != 0), lg$lambda)
  list(G = G, fits = fits, lg = lg)
}

## =========================== 1. VA lung cancer =================================
say("==== VA LUNG CANCER ====")
v <- survival::veteran
say("n = %d, censored = %d (%.1f%%)", nrow(v), sum(v$status == 0), 100 * mean(v$status == 0))
cc <- v[v$status == 1, ]
say("complete cases: n = %d, median = %g, max = %g, skewness = %.2f", nrow(cc), median(cc$time), max(cc$time), skew(cc$time))
mk <- function(d) cbind(Treatment = as.numeric(d$trt == 2), `Karnofsky score` = d$karno, `Months from diagnosis` = d$diagtime,
                        Age = d$age, `Prior therapy` = as.numeric(d$prior > 0),
                        Squamous = as.numeric(d$celltype == "squamous"), `Small cell` = as.numeric(d$celltype == "smallcell"),
                        Adeno = as.numeric(d$celltype == "adeno"), `Large cell` = as.numeric(d$celltype == "large"))
X <- mk(cc); y <- cc$time
L <- report(y, X)
check_prop1(y, X, L$lg$lambda)
sel <- rownames(L$G)[rowSums(L$G != 0) > 0]
say("   selected by at least one method: %s", paste(sel, collapse = ", "))
## Weibull AFT on the 137 observations with the covariates selected by the Gamma or Weibull fits
sw <- rownames(L$G)[L$G[, "gamma"] != 0 | L$G[, "weibull"] != 0]
Xa <- mk(v)[, sw, drop = FALSE]
aft <- summary(survreg(Surv(v$time, v$status) ~ Xa, dist = "weibull"))$table
rownames(aft) <- sub("^Xa", "", rownames(aft))
say("   Weibull AFT (n = 137, censoring taken into account) on: %s", paste(sw, collapse = ", "))
for (r in sw) say("      %-22s %+.3f (se %.3f, p = %.4f)", r, aft[r, "Value"], aft[r, "Std. Error"], aft[r, "p"])
say("      Weibull shape of the AFT fit: %.3f", 1 / exp(aft["Log(scale)", "Value"]))
star <- function(p) ifelse(p < 0.001, "^{***}", ifelse(p < 0.01, "^{**}", ifelse(p < 0.05, "^{*}", "")))
T1 <- c("\\begin{tabular}{l cccc c}", "\\toprule",
        "& \\multicolumn{3}{c}{Modal Lasso} & Log-Gaussian & Weibull AFT \\\\", "\\cmidrule(lr){2-4}",
        "Covariate & Gamma & Weibull & Lognormal & Lasso & ($n=137$) \\\\", "\\midrule")
for (r in sel) {
  a <- if (r %in% sw) sprintf("$%s%s$", num(aft[r, "Value"]), star(aft[r, "p"])) else ""
  T1 <- c(T1, sprintf("%s & %s & %s \\\\", r, paste(sg(L$G[r, ]), collapse = " & "), a))
}
T1 <- c(T1, "\\midrule",
        sprintf("$|\\hat{\\mathcal{S}}|$ & %s & \\\\", paste(sprintf("$%d$", colSums(L$G != 0)), collapse = " & ")),
        sprintf("$\\hat\\phi$ & %s & & \\\\", paste(sprintf("$%.3f$", sapply(L$fits, function(f) f$phi)), collapse = " & ")),
        sprintf("$\\hat\\lambda$ & %s & $%.3f$ & \\\\", paste(sprintf("$%.3f$", sapply(L$fits, function(f) f$lambda)), collapse = " & "), L$lg$lambda),
        "\\bottomrule", "\\end{tabular}")
writeLines(T1, file.path("tables", "tab_app_lung.tex"))

## =========================== 2. riboflavin ======================================
say("\n==== RIBOFLAVIN, 100 most variable genes ====")
data(riboflavinV100, package = "ModalNet")
y <- riboflavinV100$y / mean(riboflavinV100$y); X <- riboflavinV100$x
id <- sub(".*(Fbat[0-9]+).*", "\\1", rownames(X))
say("n = %d, p = %d, skewness of y = %.2f; %d strains with %d to %d observations", length(y), ncol(X), skew(y),
    length(unique(id)), min(table(id)), max(table(id)))
buhl <- c("YXLD_at", "YOAB_at", "LYSC_at")
say("genes of Buhlmann et al. (2014) in the subset: %s", paste(buhl[buhl %in% colnames(X)], collapse = ", "))
say("cor(YXLD_at, YXLE_at) = %.3f", cor(X[, "YXLD_at"], X[, "YXLE_at"]))
R <- report(y, X)
check_prop1(y, X, R$lg$lambda)
sel <- rownames(R$G)[rowSums(R$G != 0) > 0]
sel <- sel[order(-rowSums(R$G[sel, , drop = FALSE] != 0), -apply(abs(R$G[sel, , drop = FALSE]), 1, max))]
for (r in sel) say("   %-10s %s", r, paste(sprintf("%8s", ifelse(R$G[r, ] == 0, "---", sprintf("%+.3f", R$G[r, ]))), collapse = " "))
say("   selected by the four methods: %s", paste(sel[rowSums(R$G[sel, , drop = FALSE] != 0) == 4], collapse = ", "))
T2 <- c("\\begin{tabular}{l cccc}", "\\toprule", "& \\multicolumn{3}{c}{Modal Lasso} & Log-Gaussian \\\\", "\\cmidrule(lr){2-4}",
        "Gene & Gamma & Weibull & Lognormal & Lasso \\\\", "\\midrule")
for (r in sel) T2 <- c(T2, sprintf("%s & %s \\\\", gsub("_", "\\\\_", r), paste(sg(R$G[r, ]), collapse = " & ")))
T2 <- c(T2, "\\midrule",
        sprintf("$|\\hat{\\mathcal{S}}|$ & %s \\\\", paste(sprintf("$%d$", colSums(R$G != 0)), collapse = " & ")),
        sprintf("$\\hat\\phi$ & %s & \\\\", paste(sprintf("$%.3f$", sapply(R$fits, function(f) f$phi)), collapse = " & ")),
        sprintf("$\\hat\\lambda$ & %s & $%.3f$ \\\\", paste(sprintf("$%.3f$", sapply(R$fits, function(f) f$lambda)), collapse = " & "), R$lg$lambda),
        "\\bottomrule", "\\end{tabular}")
writeLines(T2, file.path("tables", "tab_app_ribo.tex"))
close(con)


==> anc/make_tables.R <==
#!/usr/bin/env Rscript
###############################################################################
##  make_tables.R -- build the LaTeX tables of Section 4 and the list of
##  numbers quoted in the text from the files written by run_study.R.
##
##  Usage (from the simulations/ folder):
##     Rscript make_tables.R [tag] [tag_further]
##  Defaults: tag = B500, tag_further = B200. Output: tables/*.tex and
##  tables/summary_for_text.txt.
##
##  Correspondence with the paper: the study 'signal' (every active coefficient
##  equal to 1) is the main design of Sections 4.1-4.3, and the study 'main'
##  (the coefficients listed in SCENARIOS) is the weaker design summarized at
##  the end of Section 4.2, together with the further checks.
###############################################################################
source("sim_functions.R")
args <- commandArgs(trailingOnly = TRUE)
tag   <- if (length(args) >= 1) args[1] else "B500"
tag_f <- if (length(args) >= 2) args[2] else "B200"
outd  <- if (tag == "B500") "tables" else file.path("tables", tag)
dir.create(outd, recursive = TRUE, showWarnings = FALSE)

rd <- function(study, tg) {
  d <- file.path("results", paste0(study, "_", tg))
  if (dir.exists(d) && length(list.files(d, "\\.rds$"))) read_results(d) else NULL
}
weak <- rd("main", tag); strong <- rd("signal", tag); st <- rd("structure", tag); fu <- rd("further", tag_f)

f3 <- function(x) ifelse(is.na(x), "---", sprintf("%.3f", x))
f1 <- function(x) ifelse(is.na(x), "---", sprintf("%.1f", x))
LAB <- c(S1 = "S1: Low-dim.", S2 = "S2: Mod-dim.", S3 = "S3: High-dim.", S4 = "S4: Very high", S5 = "S5: Extreme")
pstar <- sapply(SCENARIOS, function(s) length(s$beta))
scen_cell <- function(s, k) sprintf("\\multirow{%d}{*}{\\shortstack[l]{%s\\\\($p=%d$, $p^*=%d$)}}",
                                    k, LAB[[s]], SCENARIOS[[s]]$p, pstar[[s]])
sep_rule <- function(k) sprintf("\\cmidrule{1-%d}", k)   # thin rule between scenarios
cm <- function(d, col, ...) {                 # cell mean of a column, cells given as name = value
  w <- list(...); i <- rep(TRUE, nrow(d))
  for (k in names(w)) i <- i & d[[k]] == w[[k]]
  if (!any(i)) NA else mean(d[[col]][i], na.rm = TRUE)
}
wr <- function(lines, file) { writeLines(lines, file.path(outd, file)); cat("wrote", file.path(outd, file), "\n") }
sink_file <- file(file.path(outd, "summary_for_text.txt"), "w")
say <- function(...) { s <- sprintf(...); cat(s, "\n", sep = ""); cat(s, "\n", sep = "", file = sink_file) }
fam_list <- function(x) paste(sprintf("%s %.3f", FAMILIES, x[FAMILIES]), collapse = ", ")

add_err <- function(d) {
  for (m in c("m", "b")) {
    d[[paste0(m, "_rmse")]] <- sqrt((d[[paste0(m, "_sse")]] + d[[paste0(m, "_se0")]]) / (d$p + 1))
    d[[paste0(m, "_l2")]]   <- sqrt(d[[paste0(m, "_sse")]] + d[[paste0(m, "_se0")]])
  }
  d
}
cell_means <- function(D) {
  C <- do.call(rbind, lapply(names(SCENARIOS), function(s)
    expand.grid(scenario = s, n = SCENARIOS[[s]]$n, family = FAMILIES, stringsAsFactors = FALSE)))
  for (k in c("sens", "spec", "acc", "rmse", "size", "l2")) for (m in c("m", "b"))
    C[[paste0(m, "_", k)]] <- mapply(function(s, f, n) cm(D, paste0(m, "_", k), scenario = s, family = f, n = n), C$scenario, C$family, C$n)
  for (k in c("conv", "at_end", "boundary", "secs", "phi"))
    C[[k]] <- mapply(function(s, f, n) cm(D, paste0("m_", k), scenario = s, family = f, n = n), C$scenario, C$family, C$n)
  C$pstar <- pstar[C$scenario]
  C
}
compare <- function(C, label) {
  GW <- C[C$family != "lognormal", ]
  say("%s, Gamma+Weibull (%d cells): modal sens >= benchmark in %d, strictly higher in %d, ties %d (of which at 1.000: %d); modal RMSE lower in %d",
      label, nrow(GW), sum(GW$m_sens >= GW$b_sens - 1e-12), sum(GW$m_sens > GW$b_sens + 1e-12),
      sum(abs(GW$m_sens - GW$b_sens) <= 1e-12), sum(abs(GW$m_sens - GW$b_sens) <= 1e-12 & GW$m_sens > 1 - 1e-12),
      sum(GW$m_rmse < GW$b_rmse))
  x <- GW[abs(GW$m_sens - GW$b_sens) <= 1e-12, ]
  if (nrow(x)) say("   ties: %s", paste(sprintf("%s %s n=%d (%.3f)", x$scenario, x$family, x$n, x$m_sens), collapse = "; "))
  x <- GW[GW$m_rmse >= GW$b_rmse, ]
  if (nrow(x)) say("   cells where the modal RMSE is not lower: %s", paste(sprintf("%s %s n=%d", x$scenario, x$family, x$n), collapse = "; "))
  say("   mean sensitivity by family (modal / benchmark): %s",
      paste(sprintf("%s %.3f / %.3f", FAMILIES, tapply(C$m_sens, C$family, mean)[FAMILIES], tapply(C$b_sens, C$family, mean)[FAMILIES]), collapse = "; "))
  LN <- C[C$family == "lognormal", ]
  say("   Lognormal: largest |modal - benchmark| in sens/spec/acc over cells: %.4f",
      max(abs(c(LN$m_sens - LN$b_sens, LN$m_spec - LN$b_spec, LN$m_acc - LN$b_acc))))
}
example <- function(C, s, f, n) {
  x <- C[C$scenario == s & C$family == f & C$n == n, ]
  say("   %s %s n=%d: sens %.3f vs %.3f, spec %.3f vs %.3f, rmse %.3f vs %.3f", s, f, n,
      x$m_sens, x$b_sens, x$m_spec, x$b_spec, x$m_rmse, x$b_rmse)
}

## =========================== main design (study 'signal') ==========================
if (!is.null(strong)) {
  strong <- add_err(strong); C <- cell_means(strong)
  say("MAIN DESIGN (active coefficients = 1): %d replications in %d cells (min per cell %d)", nrow(strong),
      nrow(unique(strong[, c("scenario", "family", "n")])), min(table(strong$scenario, strong$family, strong$n)[table(strong$scenario, strong$family, strong$n) > 0]))

  ## Tables: selection, RMSE and model size
  L <- c("\\begin{tabular}{ll l ccc ccc ccc}", "\\toprule",
         "& & & \\multicolumn{3}{c}{\\textbf{Gamma}} & \\multicolumn{3}{c}{\\textbf{Weibull}} & \\multicolumn{3}{c}{\\textbf{Lognormal}} \\\\",
         "\\cmidrule(lr){4-6} \\cmidrule(lr){7-9} \\cmidrule(lr){10-12}",
         "\\textbf{Scenario} & $n$ & Method & Sens & Spec & Acc & Sens & Spec & Acc & Sens & Spec & Acc \\\\", "\\midrule")
  R <- c("\\begin{tabular}{ll l cc cc cc}", "\\toprule",
         "& & & \\multicolumn{2}{c}{\\textbf{Gamma}} & \\multicolumn{2}{c}{\\textbf{Weibull}} & \\multicolumn{2}{c}{\\textbf{Lognormal}} \\\\",
         "\\cmidrule(lr){4-5} \\cmidrule(lr){6-7} \\cmidrule(lr){8-9}",
         "\\textbf{Scenario} & $n$ & Method & RMSE & $|\\hat{\\mathcal{S}}|$ & RMSE & $|\\hat{\\mathcal{S}}|$ & RMSE & $|\\hat{\\mathcal{S}}|$ \\\\", "\\midrule")
  for (s in names(SCENARIOS)) {
    ns <- SCENARIOS[[s]]$n
    for (n in ns) for (m in c("m", "b")) {
      c1 <- if (n == ns[1] && m == "m") scen_cell(s, 6) else ""
      c2 <- if (m == "m") sprintf("\\multirow{2}{*}{%d}", n) else ""
      mt <- if (m == "m") "Modal Lasso" else "Log-Gaussian Lasso"
      v <- unlist(lapply(FAMILIES, function(f) sapply(c("sens", "spec", "acc"), function(k)
        f3(cm(strong, paste0(m, "_", k), scenario = s, family = f, n = n)))))
      L <- c(L, sprintf("%s & %s & %s & %s \\\\", c1, c2, mt, paste(v, collapse = " & ")))
      v <- unlist(lapply(FAMILIES, function(f) c(f3(cm(strong, paste0(m, "_rmse"), scenario = s, family = f, n = n)),
                                                 f1(cm(strong, paste0(m, "_size"), scenario = s, family = f, n = n)))))
      R <- c(R, sprintf("%s & %s & %s & %s \\\\", c1, c2, mt, paste(v, collapse = " & ")))
      if (m == "b" && n != ns[length(ns)]) { L <- c(L, "\\addlinespace[2pt]"); R <- c(R, "\\addlinespace[2pt]") }
    }
    if (s == "S5") { L <- c(L, "\\bottomrule"); R <- c(R, "\\bottomrule") } else { L <- c(L, sep_rule(12)); R <- c(R, sep_rule(9)) }
  }
  wr(c(L, "\\end{tabular}"), "tab_sim_selection.tex"); wr(c(R, "\\end{tabular}"), "tab_sim_rmse.tex")

  ## Table: unscaled error at the largest n, both methods
  T3 <- c("\\begin{tabular}{l cc cc cc}", "\\toprule",
          "& \\multicolumn{2}{c}{\\textbf{Gamma}} & \\multicolumn{2}{c}{\\textbf{Weibull}} & \\multicolumn{2}{c}{\\textbf{Lognormal}} \\\\",
          "\\cmidrule(lr){2-3} \\cmidrule(lr){4-5} \\cmidrule(lr){6-7}",
          "Scenario & Modal & Log-G. & Modal & Log-G. & Modal & Log-G. \\\\", "\\midrule")
  for (s in names(SCENARIOS)) {
    n <- max(SCENARIOS[[s]]$n)
    v <- unlist(lapply(FAMILIES, function(f) c(f3(cm(strong, "m_l2", scenario = s, family = f, n = n)),
                                               f3(cm(strong, "b_l2", scenario = s, family = f, n = n)))))
    T3 <- c(T3, sprintf("%s ($p=%d$, $n=%d$) & %s \\\\", s, SCENARIOS[[s]]$p, n, paste(v, collapse = " & ")))
  }
  wr(c(T3, "\\bottomrule", "\\end{tabular}"), "tab_l2.tex")

  ## Table: EBIC constant (S3-S5, n = 100 and 200, read from the same paths)
  G <- c("\\begin{tabular}{lll cc cc cc cc}", "\\toprule",
         "& & & \\multicolumn{2}{c}{$\\gamma_{\\mathrm{EBIC}} = 0$} & \\multicolumn{2}{c}{$0.25$} & \\multicolumn{2}{c}{$0.5$} & \\multicolumn{2}{c}{$1$} \\\\",
         "\\cmidrule(lr){4-5} \\cmidrule(lr){6-7} \\cmidrule(lr){8-9} \\cmidrule(lr){10-11}",
         "Scenario & $n$ & Family & Sens & Spec & Sens & Spec & Sens & Spec & Sens & Spec \\\\", "\\midrule")
  SW <- NULL
  for (s in c("S3", "S4", "S5")) {
    for (n in c(100, 200)) {
      for (f in FAMILIES) {
        c1 <- if (n == 100 && f == FAMILIES[1]) sprintf("\\multirow{6}{*}{\\shortstack[l]{%s\\\\($p=%d$)}}", s, SCENARIOS[[s]]$p) else ""
        c2 <- if (f == FAMILIES[1]) sprintf("\\multirow{3}{*}{%d}", n) else ""
        se <- sapply(EBIC_GRID, function(g) cm(strong, paste0("m_sens_g", g), scenario = s, family = f, n = n))
        sp <- sapply(EBIC_GRID, function(g) cm(strong, paste0("m_spec_g", g), scenario = s, family = f, n = n))
        SW <- rbind(SW, data.frame(scenario = s, n = n, family = f, sens0 = se[1], spec0 = sp[1], sens05 = se[3], spec05 = sp[3]))
        v <- as.vector(rbind(f3(se), f3(sp)))
        G <- c(G, sprintf("%s & %s & %s & %s \\\\", c1, c2, paste0(toupper(substr(f, 1, 1)), substring(f, 2)), paste(v, collapse = " & ")))
      }
      if (n == 100) G <- c(G, "\\addlinespace[2pt]")
    }
    G <- c(G, if (s == "S5") "\\bottomrule" else sep_rule(11))
  }
  wr(c(G, "\\end{tabular}"), "tab_gamma_sweep.tex")

  ## numbers quoted in the text
  say("specificity, range over cells: modal %.3f - %.3f; benchmark %.3f - %.3f", min(C$m_spec), max(C$m_spec), min(C$b_spec), max(C$b_spec))
  say("mean sensitivity (modal) by n: %s; cells with sens >= 0.9: %d of %d",
      paste(sprintf("n=%s %.3f", names(tapply(C$m_sens, C$n, mean)), tapply(C$m_sens, C$n, mean)), collapse = ", "), sum(C$m_sens >= 0.9), nrow(C))
  compare(C, "MAIN")
  i <- strong$family == "lognormal"
  say("   Lognormal: replications with identical selected model size under both methods: %d of %d", sum(strong$m_size[i] == strong$b_size[i]), sum(i))
  say("selected model empty, by family: %s", fam_list(tapply(strong$m_size == 0, strong$family, mean)))
  say("convergence of the selected fit: overall %.5f (%d not converged); by family: %s", mean(strong$m_conv), sum(strong$m_conv == 0),
      fam_list(tapply(strong$m_conv, strong$family, mean)))
  say("dispersion at the boundary by family: %s", fam_list(tapply(strong$m_boundary, strong$family, mean)))
  w <- strong[strong$family == "weibull", ]
  say("   Weibull at the boundary: when every active covariate is selected %.3f (%d reps); when 0 < sens < 1 %.3f; when the model is empty %.3f",
      mean(w$m_boundary[w$m_sens == 1]), sum(w$m_sens == 1), mean(w$m_boundary[w$m_sens > 0 & w$m_sens < 1]), mean(w$m_boundary[w$m_size == 0]))
  say("   Weibull at the boundary by cell: %s", paste(sprintf("%s/%d %.2f", C$scenario, C$n, C$boundary)[C$family == "weibull"], collapse = ", "))
  say("   Gamma at the boundary by cell (nonzero): %s", paste(sprintf("%s/%d %.3f", C$scenario, C$n, C$boundary)[C$family == "gamma" & C$boundary > 0], collapse = ", "))
  say("mean phi-hat (phi0 = %.1f) by family, all cells: %s; Weibull with every active covariate selected: %.3f", PHI0,
      fam_list(tapply(strong$m_phi, strong$family, mean)), mean(w$m_phi[w$m_sens == 1]))
  say("seconds per fit at the largest n (measured under parallel load):")
  for (s in names(SCENARIOS)) say("   %s: %s", s, paste(sprintf("%s %.1f", FAMILIES, sapply(FAMILIES, function(f) C$secs[C$scenario == s & C$family == f & C$n == max(SCENARIOS[[s]]$n)])), collapse = ", "))
  say("example cells (modal vs benchmark):")
  for (r in list(c("S1", "weibull", 100), c("S2", "weibull", 200), c("S3", "weibull", 200), c("S4", "weibull", 200),
                 c("S5", "gamma", 200), c("S4", "gamma", 100), c("S1", "gamma", 100), c("S1", "lognormal", 400)))
    example(C, r[1], r[2], as.numeric(r[3]))
  say("EBIC constant (S3-S5, n = 100, 200): gamma = 0 vs 0.5: largest gain in sensitivity %.3f; specificity at gamma = 0 at least %.3f; largest loss of specificity %.3f",
      max(SW$sens0 - SW$sens05), min(SW$spec0), max(SW$spec05 - SW$spec0))
  for (k in seq_len(nrow(SW))) say("   %s n=%d %s: sens %.3f -> %.3f, spec %.3f -> %.3f", SW$scenario[k], SW$n[k], SW$family[k],
                                   SW$sens05[k], SW$sens0[k], SW$spec05[k], SW$spec0[k])
  say("sd of the linear predictor (theoretical): %s", paste(sprintf("%.2f", sapply(SCENARIOS, function(s) sqrt(length(s$beta) / 12))), collapse = " "))
  write.csv(C, file.path(outd, "cells_main_design.csv"), row.names = FALSE)
}

## =========================== weaker design (study 'main') ===========================
if (!is.null(weak)) {
  weak <- add_err(weak); W <- cell_means(weak)
  say("\nWEAKER DESIGN: %d replications in %d cells", nrow(weak), nrow(unique(weak[, c("scenario", "family", "n")])))
  say("specificity, range over cells: modal %.3f - %.3f; benchmark %.3f - %.3f", min(W$m_spec), max(W$m_spec), min(W$b_spec), max(W$b_spec))
  say("sensitivity (modal): max %.3f; S4-S5 max %.3f; median over cells %.3f (main design: %s)", max(W$m_sens),
      max(W$m_sens[W$scenario %in% c("S4", "S5")]), median(W$m_sens), if (!is.null(strong)) sprintf("%.3f", median(C$m_sens)) else "NA")
  say("selected model empty, by family: %s", fam_list(tapply(weak$m_size == 0, weak$family, mean)))
  compare(W, "WEAKER")
  i <- weak$family == "lognormal"
  say("   Lognormal: replications with identical selected model size under both methods: %d of %d", sum(weak$m_size[i] == weak$b_size[i]), sum(i))
  example(W, "S1", "weibull", 400); example(W, "S2", "gamma", 400); example(W, "S1", "lognormal", 400)
  say("convergence of the selected fit %.5f; dispersion at the boundary by family: %s", mean(weak$m_conv),
      fam_list(tapply(weak$m_boundary, weak$family, mean)))
  say("sd of the linear predictor (theoretical): %s", paste(sprintf("%.2f", sapply(SCENARIOS, function(s) sqrt(sum(s$beta^2) / 12))), collapse = " "))
  write.csv(W, file.path(outd, "cells_weaker_design.csv"), row.names = FALSE)
}

## =========================== structured design =====================================
if (!is.null(st)) {
  A <- aggregate(st[, c("sens", "spec", "det_corr", "det_bin", "det_ind", "fp_corr", "sd_eta", "conv")],
                 st[, c("config", "p", "rho", "family", "n")], mean)
  avg <- function(col, ...) cm(A, col, ...)
  L <- c("\\begin{tabular}{ll cc cc cc}", "\\toprule",
         "& & \\multicolumn{2}{c}{$\\rho = 0$} & \\multicolumn{2}{c}{$\\rho = 0.5$} & \\multicolumn{2}{c}{$\\rho = 0.8$} \\\\",
         "\\cmidrule(lr){3-4} \\cmidrule(lr){5-6} \\cmidrule(lr){7-8}",
         "\\textbf{Configuration} & $n$ & Sens & Spec & Sens & Spec & Sens & Spec \\\\", "\\midrule")
  for (cf in names(STRUCT)) {
    Ly <- struct_layout(STRUCT[[cf]])
    for (n in STRUCT_N) {
      v <- unlist(lapply(STRUCT_RHO, function(r) c(f3(avg("sens", config = cf, rho = r, n = n)), f3(avg("spec", config = cf, rho = r, n = n)))))
      c1 <- if (n == STRUCT_N[1]) sprintf("\\multirow{3}{*}{\\shortstack[l]{%s: $p=%d$\\\\(%d/%d/%d)}}", cf, STRUCT[[cf]], Ly$pc, Ly$pb, STRUCT[[cf]] - Ly$pc - Ly$pb) else ""
      L <- c(L, sprintf("%s & %d & %s \\\\", c1, n, paste(v, collapse = " & ")))
    }
    L <- c(L, if (cf == "C3") "\\bottomrule" else sep_rule(8))
  }
  wr(c(L, "\\end{tabular}"), "tab_structure.tex")
  say("\nSTRUCTURED DESIGN (active coefficients = %s): %d fits, convergence %.4f", STRUCT_BETA, nrow(st), mean(st$conv))
  say("mean sensitivity by rho: %s", paste(sprintf("rho=%s %.3f", STRUCT_RHO, sapply(STRUCT_RHO, function(r) avg("sens", rho = r))), collapse = ", "))
  say("mean specificity by rho: %s; min over the %d cells: %.3f", paste(sprintf("%.3f", sapply(STRUCT_RHO, function(r) avg("spec", rho = r))), collapse = ", "), nrow(A), min(A$spec))
  Wr <- merge(A[A$rho == 0, c("config", "family", "n", "sens")], A[A$rho == 0.8, c("config", "family", "n", "sens")], by = c("config", "family", "n"))
  say("rho 0.8 vs 0 over %d cells: at least as good in %d; largest gain %.3f; largest loss %.3f", nrow(Wr), sum(Wr$sens.y >= Wr$sens.x - 1e-12), max(Wr$sens.y - Wr$sens.x), max(Wr$sens.x - Wr$sens.y))
  say("false positives in the correlated block per replication, by rho: %s", paste(sprintf("%.3f", sapply(STRUCT_RHO, function(r) avg("fp_corr", rho = r))), collapse = ", "))
  say("detection by block (corr / bin / ind): overall %.3f / %.3f / %.3f", mean(A$det_corr), mean(A$det_bin), mean(A$det_ind))
  for (n in STRUCT_N) say("   n=%d: %.3f / %.3f / %.3f", n, avg("det_corr", n = n), avg("det_bin", n = n), avg("det_ind", n = n))
  say("sd of the linear predictor: %.2f - %.2f", min(A$sd_eta), max(A$sd_eta))
  say("dispersion of the selected fit at the boundary, by family: %s; by n: %s", fam_list(tapply(st$boundary, st$family, mean)),
      paste(sprintf("n=%s %.3f", STRUCT_N, tapply(st$boundary, st$n, mean)[as.character(STRUCT_N)]), collapse = ", "))
  w <- st[st$family == "weibull", ]
  say("   Weibull at the boundary by n: %s; sensitivity at the boundary %.3f, otherwise %.3f",
      paste(sprintf("n=%s %.3f", STRUCT_N, tapply(w$boundary, w$n, mean)[as.character(STRUCT_N)]), collapse = ", "),
      mean(w$sens[w$boundary == 1]), mean(w$sens[w$boundary == 0]))
  say("   selected fits not converged: %d of %d, all at the boundary: %s", sum(st$conv == 0), nrow(st), all(st$boundary[st$conv == 0] == 1))
  x <- A[A$p == 500 & A$n == 50, ]
  say("p=500, n=50: sensitivity over families and rho from %.3f to %.3f; median sens over all cells %.3f", min(x$sens), max(x$sens), median(A$sens))
  write.csv(A, file.path(outd, "cells_structure.csv"), row.names = FALSE)
}

## =========================== further checks (weaker design) ===========================
if (!is.null(fu)) {
  say("\nFURTHER CHECKS (weaker design, S2-S3, n in {100, 200}; %d replications per cell)", length(unique(fu$b)))
  ms <- fu[fu$check == "misspec", ]
  a <- aggregate(ms[, c("sens", "spec")], ms[, c("gen", "fit")], mean)
  say("misspecification (rows: generating family; sens of gamma / weibull / lognormal fits):")
  for (g in FAMILIES) say("   %s: %s", g, paste(sprintf("%.3f", sapply(FAMILIES, function(f) a$sens[a$gen == g & a$fit == f])), collapse = " / "))
  loss <- sapply(FAMILIES, function(g) { own <- a$sens[a$gen == g & a$fit == g]; mean(own - a$sens[a$gen == g & a$fit != g]) })
  say("average loss of sensitivity from a wrong family: %s; largest single loss %.3f", paste(sprintf("%s %.3f", FAMILIES, loss), collapse = ", "),
      max(sapply(FAMILIES, function(g) a$sens[a$gen == g & a$fit == g] - min(a$sens[a$gen == g]))))
  say("specificity over the nine combinations: %.3f - %.3f", min(a$spec), max(a$spec))
  pn <- fu[fu$check == "penalty", ]; own <- ms[ms$gen == ms$fit, ]
  say("penalties: Lasso sens %.3f spec %.3f; adaptive %.3f / %.3f; elastic net %.3f / %.3f", mean(own$sens), mean(own$spec),
      mean(pn$sens[pn$fit == "adaptive"]), mean(pn$spec[pn$fit == "adaptive"]), mean(pn$sens[pn$fit == "enet"]), mean(pn$spec[pn$fit == "enet"]))
  say("phi-hat (Lasso, correct family): %s; gamma by n: %s", fam_list(tapply(own$phi, own$gen, mean)),
      paste(sprintf("n=%s %.3f", c(100, 200), tapply(own$phi[own$gen == "gamma"], own$n[own$gen == "gamma"], mean)), collapse = ", "))
}
close(sink_file)


==> anc/run_study.R <==
#!/usr/bin/env Rscript
###############################################################################
##  run_study.R -- run one simulation study (parallel, resumable).
##
##  Usage (from the simulations/ folder):
##     Rscript run_study.R <study> [B] [cores] [tag]
##  study : main | signal | structure | further | all
##  B     : replications per cell (default 500; 200 for 'further')
##  cores : worker processes (default: physical cores - 1)
##  tag   : results go to results/<study>_<tag>/ (default tag: B<B>)
##
##  Running the same command again resumes an interrupted study.
###############################################################################
source("sim_functions.R")
args  <- commandArgs(trailingOnly = TRUE)
study <- if (length(args) >= 1) args[1] else "all"
B     <- if (length(args) >= 2) as.integer(args[2]) else NA
cores <- if (length(args) >= 3) as.integer(args[3]) else max(1L, parallel::detectCores(logical = FALSE) - 1L)
tag   <- if (length(args) >= 4) args[4] else NA

run_one <- function(study, B, tag) {
  if (is.na(B)) B <- if (study == "further") 200L else 500L
  if (is.na(tag)) tag <- paste0("B", B)
  out <- file.path("results", paste0(study, "_", tag))
  cat("==== study:", study, " B =", B, " ->", out, "\n")
  t0 <- Sys.time()
  switch(study,
    main      = run_tasks(tasks_main(B, signal = FALSE), worker_main, out, cores),
    signal    = run_tasks(tasks_main(B, signal = TRUE),  worker_main, out, cores),
    structure = run_tasks(tasks_struct(B), worker_struct, out, cores),
    further   = run_tasks(tasks_further(B), worker_further, out, cores),
    stop("unknown study: ", study))
  cat(sprintf("==== %s done in %.1f min\n", study, as.numeric(Sys.time() - t0, units = "mins")))
}

if (study == "all") {
  ## the further checks always use at most 200 replications per cell
  for (s in c("main", "signal", "structure")) run_one(s, B, tag)
  run_one("further", if (is.na(B)) NA else min(B, 200L), tag)
} else run_one(study, B, tag)


==> anc/sim_functions.R <==
###############################################################################
##  sim_functions.R
##  Shared code for the simulation studies of
##  "A proximal Newton algorithm for penalized modal regression with
##   high-dimensional positive responses" (Galarza, Lachos and Liu).
##  Every fit of the proposed method is computed with ModalNet::modal_net().
##  Run all scripts from the simulations/ folder.
###############################################################################

## packages installed by install.R in the local library Rlib/ take precedence
if (dir.exists("Rlib")) .libPaths(c(normalizePath("Rlib"), .libPaths()))
suppressPackageStartupMessages({library(glmnet); library(ModalNet)})
stopifnot(utils::packageVersion("ModalNet") >= "0.3.1")

## ---- configuration -----------------------------------------------------------
MASTER_SEED <- 2025                 # replication b uses set.seed(MASTER_SEED + b)
PHI0        <- 0.3                  # true dispersion
INTERCEPT   <- 0.8
GAMMA_EBIC  <- 0.5                  # default EBIC constant
EBIC_GRID   <- c(0, 0.25, 0.5, 1)   # constants of the sensitivity study
FAMILIES    <- c("gamma", "weibull", "lognormal")
CHUNK       <- 25                   # replications per task (one .rds per task)
## Largest number of active covariates allowed along a path, for every method:
## the usual bound n / log(n) on the size of the models compared by the EBIC.
sim_dfmax <- function(n, p) min(p, floor(n / log(n)))

SCENARIOS <- list(
  S1 = list(p = 20,   beta = c(0.5, -0.3, 0.4, -0.2),       n = c(100, 200, 400)),
  S2 = list(p = 50,   beta = c(0.6, -0.4, 0.5, -0.3, 0.4),  n = c(100, 200, 400)),
  S3 = list(p = 100,  beta = c(0.6, -0.4, 0.5, -0.3, 0.4),  n = c(50, 100, 200)),
  S4 = list(p = 500,  beta = c(0.6, -0.4, 0.5, -0.3, 0.4),  n = c(50, 100, 200)),
  S5 = list(p = 1000, beta = c(0.6, -0.4, 0.5, -0.3, 0.4, -0.5, 0.3, -0.4, 0.5, -0.3),
            n = c(50, 100, 200)))

## structured design: 40% AR(1) normal, 20% Bernoulli(0.5), 40% independent normal
STRUCT <- list(C1 = 50, C2 = 100, C3 = 500)
STRUCT_RHO  <- c(0, 0.5, 0.8)
STRUCT_N    <- c(50, 100, 200)
STRUCT_BETA <- 1                    # common value of the five active coefficients

## ---- data generation ----------------------------------------------------------
true_gamma <- function(sc, signal = FALSE) {
  b <- if (signal) rep(1, length(sc$beta)) else sc$beta
  c(INTERCEPT, b, rep(0, sc$p - length(b)))
}

gen_main <- function(sc, n, family, b, signal = FALSE) {
  set.seed(MASTER_SEED + b)
  X <- matrix(runif(n * sc$p), n, sc$p)
  g0 <- true_gamma(sc, signal)
  list(X = X, y = generate_modal_data(X, g0, PHI0, family)$y, g0 = g0)
}

struct_layout <- function(p) {
  pc <- round(0.4 * p); pb <- round(0.2 * p)
  blocks <- rep(c("corr", "bin", "ind"), c(pc, pb, p - pc - pb))
  active <- c(1, 2, pc + 1, pc + pb + 1, pc + pb + 2)   # 2 correlated, 1 binary, 2 independent
  list(pc = pc, pb = pb, blocks = blocks, active = active)
}

gen_struct <- function(p, rho, n, family, b) {
  set.seed(MASTER_SEED + b)
  L <- struct_layout(p)
  E <- matrix(rnorm(n * L$pc), n, L$pc)
  Xc <- E
  if (rho > 0) for (j in 2:L$pc) Xc[, j] <- rho * Xc[, j - 1] + sqrt(1 - rho^2) * E[, j]
  Xb <- matrix(rbinom(n * L$pb, 1, 0.5), n, L$pb)
  Xi <- matrix(rnorm(n * (p - L$pc - L$pb)), n, p - L$pc - L$pb)
  X <- cbind(Xc, Xb, Xi)
  g0 <- c(INTERCEPT, rep(0, p)); g0[L$active + 1] <- STRUCT_BETA
  list(X = X, y = generate_modal_data(X, g0, PHI0, family)$y, g0 = g0, layout = L)
}

## ---- estimators -----------------------------------------------------------------
## Selection and error of a coefficient vector (intercept first). A covariate is
## selected when its coefficient is different from zero: no threshold is applied.
metrics <- function(ghat, g0) {
  ghat <- unname(ghat); sel <- ghat[-1] != 0; act <- g0[-1] != 0
  c(sens = mean(sel[act]), spec = mean(!sel[!act]), acc = mean(sel == act),
    size = sum(sel), sse = sum((ghat[-1] - g0[-1])^2), se0 = (ghat[1] - g0[1])^2)
}

ebic_path <- function(loglik, df, n, p, g) -2 * loglik + df * log(n) + 2 * g * df * log(p)

## Proposed estimator. Returns the fit selected at GAMMA_EBIC and, from the same
## path, the fits that the other EBIC constants would select.
fit_modal <- function(y, X, family, g0, ...) {
  t0 <- proc.time()[3]
  f <- suppressWarnings(modal_net(y, X, family = family, gamma_ebic = GAMMA_EBIC,
                                  dfmax = sim_dfmax(length(y), ncol(X)), ...))
  secs <- as.numeric(proc.time()[3] - t0)
  n <- length(y); p <- ncol(X); P <- f$path
  out <- c(metrics(f$gamma, g0), phi = f$phi, lambda = f$lambda,
           conv = as.numeric(P$converged[which.min(P$ebic)]),
           at_end = as.numeric(which.min(P$ebic) == length(P$lambda)),
           boundary = as.numeric(f$boundary), secs = secs)
  for (g in EBIC_GRID) {
    k <- which.min(ebic_path(P$loglik, P$df, n, p, g))
    m <- metrics(P$coef[, k], g0)[c("sens", "spec", "size")]
    names(m) <- paste0(names(m), "_g", g)
    out <- c(out, m)
  }
  list(row = out, fit = f)
}

## Log-Gaussian Lasso benchmark: Gaussian Lasso of log(y), tuned by the EBIC with
## the log-likelihood expressed on the scale of y (Jacobian term -sum(log y)),
## df = |S| + 2 and the same cap on the number of active covariates.
fit_loggauss <- function(y, X, g0) {
  n <- length(y); p <- ncol(X); ly <- log(y)
  dfmax <- sim_dfmax(n, p)
  g <- glmnet(X, ly, nlambda = 50, lambda.min.ratio = if (n > p) 0.01 else 0.05)
  Bm <- as.matrix(coef(g)); nz <- colSums(Bm[-1, , drop = FALSE] != 0)
  over <- which(nz > dfmax)
  keep <- if (length(over)) seq_len(max(over[1] - 1, 1)) else seq_len(ncol(Bm))
  Bm <- Bm[, keep, drop = FALSE]; nz <- nz[keep]
  s2 <- colMeans((ly - cbind(1, X) %*% Bm)^2)
  ll <- -n / 2 * (log(2 * pi * s2) + 1) - sum(ly)
  k <- which.min(ebic_path(ll, nz + 2, n, p, GAMMA_EBIC))
  out <- c(metrics(Bm[, k], g0), phi = s2[[k]], lambda = g$lambda[k])
  for (gg in EBIC_GRID) {
    kk <- which.min(ebic_path(ll, nz + 2, n, p, gg))
    m <- metrics(Bm[, kk], g0)[c("sens", "spec", "size")]
    names(m) <- paste0(names(m), "_g", gg)
    out <- c(out, m)
  }
  out
}

## Penalized Gamma GLM with logarithmic link (mean regression), tuned by the EBIC
## with the shape parameter estimated by maximum likelihood at each lambda.
fit_gamma_glm <- function(y, X, g0) {
  n <- length(y); p <- ncol(X)
  dfmax <- sim_dfmax(n, p)
  g <- suppressWarnings(glmnet(X, y, family = Gamma(link = "log"), nlambda = 50,
                               lambda.min.ratio = if (n > p) 0.01 else 0.05, dfmax = dfmax))
  Bm <- as.matrix(coef(g)); nz <- colSums(Bm[-1, , drop = FALSE] != 0)
  keep <- which(nz <= dfmax); Bm <- Bm[, keep, drop = FALSE]; nz <- nz[keep]
  ll <- apply(Bm, 2, function(b) {
    mu <- exp(cbind(1, X) %*% b)
    optimize(function(la) sum(dgamma(y, shape = exp(la), scale = mu / exp(la), log = TRUE)),
             c(-6, 8), maximum = TRUE)$objective
  })
  k <- which.min(ebic_path(ll, nz + 2, n, p, GAMMA_EBIC))
  metrics(Bm[, k], g0)
}

## ---- task runner (parallel, resumable) ---------------------------------------------
## Each task writes one .rds file; tasks whose file exists are skipped, so an
## interrupted study is resumed by running the same command again.
chunks <- function(B) {
  from <- seq(1L, B, by = CHUNK)
  Map(function(a, b) a:b, from, pmin(from + CHUNK - 1L, B))
}

run_tasks <- function(tasks, worker, outdir, cores) {
  dir.create(outdir, recursive = TRUE, showWarnings = FALSE)
  todo <- Filter(function(t) !file.exists(file.path(outdir, paste0(t$id, ".rds"))), tasks)
  cat(sprintf("[%s] %d tasks, %d already done, %d to run on %d cores\n",
              format(Sys.time(), "%H:%M:%S"), length(tasks), length(tasks) - length(todo),
              length(todo), cores))
  if (!length(todo)) return(invisible())
  one <- function(t) {
    f <- file.path(outdir, paste0(t$id, ".rds"))
    res <- tryCatch(worker(t), error = function(e) structure(conditionMessage(e), class = "sim_error"))
    if (inherits(res, "sim_error")) return(paste(t$id, "ERROR:", res))
    saveRDS(res, paste0(f, ".tmp")); file.rename(paste0(f, ".tmp"), f)
    t$id
  }
  if (cores <= 1) return(invisible(lapply(todo, one)))
  cl <- parallel::makeCluster(cores)
  on.exit(parallel::stopCluster(cl))
  parallel::clusterEvalQ(cl, source("sim_functions.R"))
  parallel::clusterExport(cl, c("worker", "outdir"), envir = environment())
  msg <- unlist(parallel::parLapplyLB(cl, todo, one, chunk.size = 1))
  err <- grep("ERROR", msg, value = TRUE)
  if (length(err)) cat(err, sep = "\n")
  cat(sprintf("[%s] finished (%d errors)\n", format(Sys.time(), "%H:%M:%S"), length(err)))
}

read_results <- function(outdir) {
  fs <- list.files(outdir, pattern = "\\.rds$", full.names = TRUE)
  do.call(rbind, lapply(fs, readRDS))
}

## ---- workers ---------------------------------------------------------------------------
## Main and signal-strength studies: proposed estimator and log-Gaussian Lasso.
worker_main <- function(t) {
  sc <- SCENARIOS[[t$scenario]]
  rows <- lapply(t$reps, function(b) {
    d <- gen_main(sc, t$n, t$family, b, signal = t$signal)
    m <- fit_modal(d$y, d$X, t$family, d$g0)$row
    l <- fit_loggauss(d$y, d$X, d$g0)
    names(m) <- paste0("m_", names(m)); names(l) <- paste0("b_", names(l))
    data.frame(scenario = t$scenario, family = t$family, n = t$n, p = sc$p, b = b, t(c(m, l)),
               check.names = FALSE)
  })
  do.call(rbind, rows)
}

tasks_main <- function(B, signal = FALSE, scenarios = names(SCENARIOS)) {
  tk <- list()
  for (s in scenarios) for (f in FAMILIES) for (n in SCENARIOS[[s]]$n) for (r in chunks(B))
    tk[[length(tk) + 1]] <- list(id = sprintf("%s_%s_n%d_b%04d", s, f, n, r[1]), scenario = s,
                                 family = f, n = n, reps = r, signal = signal)
  ## heaviest cells first, so that the load balancer does not leave them for the end
  tk[order(-sapply(tk, function(t) SCENARIOS[[t$scenario]]$p * t$n))]
}

## Structured design: detection by block and false positives in the correlated block.
worker_struct <- function(t) {
  rows <- lapply(t$reps, function(b) {
    d <- gen_struct(t$p, t$rho, t$n, t$family, b)
    r <- fit_modal(d$y, d$X, t$family, d$g0)
    sel <- r$fit$gamma[-1] != 0; L <- d$layout
    extra <- c(det_corr = mean(sel[L$active[1:2]]), det_bin = as.numeric(sel[L$active[3]]),
               det_ind = mean(sel[L$active[4:5]]),
               fp_corr = sum(sel[setdiff(which(L$blocks == "corr"), L$active)]),
               sd_eta = sd(as.numeric(d$X %*% d$g0[-1])))
    data.frame(config = t$config, p = t$p, rho = t$rho, family = t$family, n = t$n, b = b,
               t(c(r$row, extra)), check.names = FALSE)
  })
  do.call(rbind, rows)
}

tasks_struct <- function(B) {
  tk <- list()
  for (cf in names(STRUCT)) for (rho in STRUCT_RHO) for (f in FAMILIES) for (n in STRUCT_N)
    for (r in chunks(B))
      tk[[length(tk) + 1]] <- list(id = sprintf("%s_rho%02d_%s_n%d_b%04d", cf, round(10 * rho), f, n, r[1]),
                                   config = cf, p = STRUCT[[cf]], rho = rho, family = f, n = n, reps = r)
  tk[order(-sapply(tk, function(t) t$p * t$n))]
}

## Further checks on Scenarios S2 and S3, n in {100, 200}.
worker_further <- function(t) {
  sc <- SCENARIOS[[t$scenario]]
  rows <- lapply(t$reps, function(b) {
    out <- list()
    ## (a) contamination of the upper tail, Gamma responses
    d <- gen_main(sc, t$n, "gamma", b)
    for (eps in c(0, 0.10)) {
      y <- d$y
      if (eps > 0) { set.seed(10^6 + MASTER_SEED + b); i <- sample(t$n, round(eps * t$n)); y[i] <- 10 * y[i] }
      m <- fit_modal(y, d$X, "gamma", d$g0)$row[c("sens", "spec", "size")]
      g <- fit_gamma_glm(y, d$X, d$g0)[c("sens", "spec", "size")]
      out[[length(out) + 1]] <- data.frame(check = "contam", gen = "gamma", fit = c("modal", "glm"),
                                           eps = eps, rbind(m, g), ebic = NA, phi = NA)
    }
    ## (b) misspecification and (c) penalty variants and dispersion
    for (gen in FAMILIES) {
      d <- gen_main(sc, t$n, gen, b)
      fits <- lapply(FAMILIES, function(f) fit_modal(d$y, d$X, f, d$g0))
      eb <- sapply(fits, function(r) r$fit$ebic)
      mm <- t(sapply(fits, function(r) r$row[c("sens", "spec", "size")]))
      out[[length(out) + 1]] <- data.frame(check = "misspec", gen = gen, fit = FAMILIES, eps = NA, mm,
                                           ebic = as.numeric(eb == min(eb)),
                                           phi = sapply(fits, function(r) r$fit$phi))
      ## adaptive Lasso: weights from the BIC-selected modal Lasso fit of the same path
      P <- fits[[match(gen, FAMILIES)]]$fit$path
      g_init <- P$coef[-1, which.min(ebic_path(P$loglik, P$df, t$n, sc$p, 0))]
      ada <- fit_modal(d$y, d$X, gen, d$g0, penalty.factor = 1 / (abs(g_init) + 1 / t$n))$row
      en <- fit_modal(d$y, d$X, gen, d$g0, alpha = 0.5)$row
      out[[length(out) + 1]] <- data.frame(check = "penalty", gen = gen, fit = c("adaptive", "enet"), eps = NA,
                                           rbind(ada[c("sens", "spec", "size")], en[c("sens", "spec", "size")]),
                                           ebic = NA, phi = c(ada[["phi"]], en[["phi"]]))
    }
    cbind(scenario = t$scenario, n = t$n, b = b, do.call(rbind, out))
  })
  do.call(rbind, rows)
}

tasks_further <- function(B) {
  tk <- list()
  for (s in c("S2", "S3")) for (n in c(100, 200)) for (r in chunks(B))
    tk[[length(tk) + 1]] <- list(id = sprintf("%s_n%d_b%04d", s, n, r[1]), scenario = s, n = n, reps = r)
  tk
}

